Deinterleaving of Discrete Renewal Process Mixtures with Application to Electronic Support Measures

In this paper, we propose a new deinterleaving method for mixtures of discrete renewal Markov chains. This method relies on the maximization of a penalized likelihood score. It exploits all available information about both the sequence of the different symbols and their arrival times. A theoretical analysis is carried out to prove that minimizing this score allows to recover the true partition of symbols in the large sample limit, under mild conditions on the component processes. This theoretical analysis is then validated by experiments on synthetic data. Finally, the method is applied to deinterleave pulse trains received from different emitters in a RESM (Radar Electronic Support Measurements) context and we show that the proposed method competes favorably with state-of-the-art methods on simulated warfare datasets.

==> plot_manque2.py <==
from os import makedirs
from os.path import abspath
import argparse
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns

parser = argparse.ArgumentParser(description="moyenne des instances")
#parser.add_argument("nb_lettres", type=int, help="nblettres")
parser.add_argument("nb_sc", type=int)
parser.add_argument("nbData", type=int, help="nbData", default=-1)
parser.add_argument("T", type=int, help="max execution time in seconds", default=10)
parser.add_argument("Algo", type=str, help="algo : temps, ford ou TO")
#parser.add_argument("--pm", type=float, help="manque", default = 0)
#parser.add_argument("--nbtests", type=int, help="max execution time in seconds", default=20)

args = parser.parse_args()
#nb_lettres = args.nb_lettres
nb_sc = args.nb_sc
T = args.T
nbData = args.nbData
#nbtests = args.nbtests
algo = args.Algo
#proba_manque = args.pm

nbtests = 1
plt.figure(figsize = (13,7))
for lettres in [3, 5, 7, 9]:
    data_bis = pd.DataFrame()
    liste_n, liste_v, liste_sc = [], [], []
    for pm in range(1,9):
        y = []
        pm = round(pm / 10,1)
        liste_err = [-1]
        for id in range(0,nb_sc):
        #for id in [18]:
            #print('sc',id)
            nb_test = nbtests
            vec_v = []
            #vec_entr = []
            for seed in range(1,nb_test+1):
                nameExpe =  "sc_" + str(id) + 'lettres' + str(lettres) + '_' + str(nbData) + '_m_' + str(pm)\
                + algo + '_' + 'T_' + str(T) + "_seed_" + str(seed) + '.txt'

                # print(nameExpe)
                # quit()
                try:
                    with open(abspath( './resultats_simus/'+ nameExpe)) as e:
                        lines = e.readlines()
                    e.close()
                    partition_trouvee = lines[0][:-1]

                    for line in lines:                    
                        if ('v score' in line) or ('scores v' in line):
                            indice = 10
                            v_score = line[indice:]
                            vec_v.append(float(v_score))

                    #print('seed' + str(seed) + 'dist' + str(distance) + 'temps' + str(temps) + 'ENTR' + str(entropie))
                except FileNotFoundError:
                    liste_err.append(id)
                    continue
                vscore = vec_v[0] 
            if liste_err[-1] == id:
                continue 
            y.append(vscore)
        bon_sc = [l for l in range(0,nb_sc) if l not in liste_err]
        liste_sc += bon_sc
        liste_n += [str(pm)]*len(bon_sc)
        liste_v += y

    print('n', len(liste_n), 'sc', len(liste_sc), 'v', len(liste_v))
    data_bis['n'] = liste_n
    #print(data_bis['n'])
    data_bis['sc'] = liste_sc
    data_bis['vscore'] = liste_v
    #data_bis['n'] = data_bis['n'].astype(int)
    #data_bis = data_bis[data_bis['n'] <= 500]
    print(data_bis.head())

    #print(data_bis.head())
    # data_wide# data_wide.head()

    sns.lineplot(data = data_bis, x= 'n', y = 'vscore',
                marker='o', linestyle = ':', label = str(lettres) + ' letters'# Style used to mark the join between 2 points
      
                )
plt.xlabel('n : Sequence length') # x-axis name
plt.ylabel('v score') # y-axis name
plt.legend()
plt.savefig('convergence_vscore.png', dpi = 500)
#plt.title('Convergence of the IMP estimator according to sequence length') # Add a title
plt.show() # Display the graph = data_bis.pivot(index="n", columns="sc", values="vscore")
